ARM: Detector-Agnostic Changepoint Attribution with Finite-Sample Error Control

Detecting a change in a multivariate series answers only the first of two questions; the operational question is which coordinates changed. Existing answers are incomplete. Block-level procedures certify predefined groups of coordinates under an additive union bound, high-dimensional variable-selection methods return interpretable rankings without error guarantees, and the post-detection inference literature controls error along the time axis rather than across coordinates. We propose ARM (Attribution by Rank Maxima), a wrapper that accepts a changepoint located by an arbitrary detector and returns the set of coordinates certified to have changed, each carrying a location or scale type label. ARM scores each coordinate by a max-over-splits rank statistic. Because this statistic dominates the corresponding statistic at the estimated split, the resulting certificate is invariant to the manner, and to the accuracy, of the changepoint estimate. Three finite-sample guarantees follow from within-coordinate ranks alone: per-coordinate validity under any detector; exact family-wise error control through a Westfall--Young joint permutation that preserves cross-coordinate dependence, with a fully distribution-free Holm fallback; and false discovery rate control under arbitrary coordinate dependence in high dimensions through Benjamini--Yekutieli and e-BH. In simulations, naive per-coordinate testing at the estimated changepoint inflates its family-wise error beyond $0.66$ as the dimension grows, whereas ARM maintains the nominal level while retaining validity under heavy tails, power in high dimensions, and accurate type labels. On five financial series surrounding the 2008 collapse, ARM attributes a scale change to every asset class and excludes injected control coordinates.

==> anc/_fwer_sweep.py <==
import numpy as np, sys
sys.path.insert(0,'.')
import arm_core as A
arm=A.ARM(120,m0=10,B=999,seed=120)
ss=np.random.SeedSequence(999).spawn(6000)
res={}
ci=0
for d in [10,15,20,25,40]:
    fp=0;N=1000
    for r in range(N):
        g=np.random.default_rng(ss[ci]); ci+=1
        X=g.standard_t(3,size=(120,d))
        aw,_,_=arm.attribute_wy(X,0.10,Bwy=499,rng=g)
        fp+=len(aw)>0
    res[d]=fp/N
    print("d=%d pure-null WY FWER=%.4f (N=%d)"%(d,fp/N,N),flush=True)
print("SWEEP",res)


==> anc/arm_core.py <==
# -*- coding: utf-8 -*-
"""ARM: Attribution by Rank Maxima --- core implementation.

Detector-agnostic post-detection coordinate attribution for a multivariate
window X (n rows/time x d columns/coordinates), rows independent, columns
arbitrarily dependent.

Per coordinate j, ARM's statistic is the MAX-OVER-SPLITS rank evidence
    M_j = max_{t in grid} max( Zloc_j(t), Zsc_j(t) )
(Wilcoxon location CUSUM + Mood squared-rank scale). Because
Z_j(tau_hat) <= M_j for any split tau_hat, the certificate does not depend
on --- and cannot be broken by --- the detector's estimated changepoint
(selection-proof, Theorem 1).

Error control:
  * per-coordinate: p_j from the distribution-free null of M (depends only
    on n and grid);
  * FWER: Westfall--Young joint time-permutation (one pi across all columns,
    preserves cross-coordinate dependence) + Holm fallback;
  * FDR (high-dim): permutation e-values + e-BH (arbitrary dependence).

Everything is a deterministic function of within-column ranks.
"""
import numpy as np

# ------------------------------------------------------------ rank statistics

def _rank_cols(X):
    """Column-wise ranks 1..n (no ties a.s. for continuous data)."""
    order = np.argsort(X, axis=0)
    R = np.empty_like(order, dtype=float)
    n = X.shape[0]
    ar = np.arange(1, n + 1)
    for j in range(X.shape[1]):
        R[order[:, j], j] = ar
    return R


def _M_from_ranks(R, grid):
    """Max-over-splits statistic per column from a rank matrix R (n x d).

    Returns M (d,), Mloc (d,), Msc (d,).
    """
    n, d = R.shape
    C = R - (n + 1) / 2.0
    q = C ** 2
    Sloc = np.cumsum(C, axis=0)[grid - 1]          # (g, d)
    Ssc = np.cumsum(q - q.mean(0, keepdims=True), axis=0)[grid - 1]
    vq = q.var(axis=0)                             # (d,) constant across perms
    s = grid.astype(float)[:, None]                # (g,1)
    var_loc = s * (n - s) * (n + 1) / 12.0
    var_sc = s * (n - s) / float(n) * vq[None, :]
    zloc = np.abs(Sloc) / np.sqrt(var_loc)
    zsc = np.abs(Ssc) / np.sqrt(np.maximum(var_sc, 1e-12))
    Mloc = zloc.max(axis=0)
    Msc = zsc.max(axis=0)
    return np.maximum(Mloc, Msc), Mloc, Msc


def _Z_at_split(R, t):
    """Per-column max(Zloc,Zsc) at a FIXED split t (for the naive baseline)."""
    n, d = R.shape
    C = R - (n + 1) / 2.0
    q = C ** 2
    Sloc = C[:t].sum(0)
    Ssc = (q[:t] - q.mean(0)).sum(0)
    vq = q.var(axis=0)
    var_loc = t * (n - t) * (n + 1) / 12.0
    var_sc = t * (n - t) / float(n) * vq
    zloc = np.abs(Sloc) / np.sqrt(var_loc)
    zsc = np.abs(Ssc) / np.sqrt(np.maximum(var_sc, 1e-12))
    return np.maximum(zloc, zsc)


def make_grid(n, m0=8, step=1):
    return np.arange(m0, n - m0 + 1, step)


# --------------------------------------------------- distribution-free null

def null_reference(n, grid, B, rng):
    """B draws of M under H0 (random rank vector). Depends only on (n, grid).

    Returns array (B,) of the max-over-splits statistic for a single null
    coordinate.
    """
    R = np.empty((n, B))
    ar = np.arange(1, n + 1)
    for b in range(B):
        R[:, b] = rng.permutation(ar)
    M, _, _ = _M_from_ranks(R, grid)
    return M


# ---------------------------------------------------------------- ARM object

class ARM:
    def __init__(self, n, m0=8, grid_step=1, B=999, seed=0):
        self.n = n
        self.grid = make_grid(n, m0, grid_step)
        self.B = B
        self.rng = np.random.default_rng(seed)
        self.ref = np.sort(null_reference(n, self.grid, B, self.rng))
        self.calpha = {}

    def c_alpha(self, alpha):
        if alpha not in self.calpha:
            self.calpha[alpha] = np.quantile(self.ref, 1 - alpha,
                                             interpolation="higher")
        return self.calpha[alpha]

    def stats(self, X):
        """Return dict with M, Mloc, Msc, per-coordinate p-values."""
        R = _rank_cols(X)
        M, Mloc, Msc = _M_from_ranks(R, self.grid)
        # p_j = (1 + #{ref >= M_j}) / (B+1)
        idx = np.searchsorted(self.ref, M, side="left")
        p = (1.0 + (self.B - idx)) / (self.B + 1.0)
        return {"M": M, "Mloc": Mloc, "Msc": Msc, "p": p, "R": R}

    # ---- per-coordinate marginal attribution (T1) ----
    def attribute_marginal(self, X, alpha=0.10):
        st = self.stats(X)
        return np.where(st["M"] > self.c_alpha(alpha))[0], st

    # ---- FWER: Holm on permutation p-values ----
    def attribute_holm(self, X, alpha=0.10):
        st = self.stats(X)
        p = st["p"]
        d = len(p)
        order = np.argsort(p)
        rej = np.zeros(d, bool)
        for rank, j in enumerate(order):
            if p[j] <= alpha / (d - rank):
                rej[j] = True
            else:
                break
        return np.where(rej)[0], st

    # ---- FWER: Westfall--Young single-step maxT joint permutation ----
    def attribute_wy(self, X, alpha=0.10, Bwy=499, rng=None):
        """Exact single-step maxT with the (B+1) correction. The same time
        permutation pi is applied to every column (row permutation), so
        cross-coordinate dependence is preserved. Adjusted p-value
        p_j = (1 + #{b: max_k M_k(pi_b) >= M_j}) / (Bwy+1); reject if <= alpha.
        Controls FWER in the strong sense under subset pivotality."""
        rng = rng or np.random.default_rng(1)
        st = self.stats(X)
        R = st["R"]
        n, d = R.shape
        maxdist = np.empty(Bwy)
        for b in range(Bwy):
            pi = rng.permutation(n)
            Mb, _, _ = _M_from_ranks(R[pi], self.grid)  # same pi all columns
            maxdist[b] = Mb.max()
        maxdist = np.sort(maxdist)
        idx = np.searchsorted(maxdist, st["M"], side="left")
        padj = (1.0 + (Bwy - idx)) / (Bwy + 1.0)
        # threshold reported for reference: smallest M passing padj<=alpha
        cwy = np.quantile(maxdist, 1 - alpha, interpolation="higher")
        return np.where(padj <= alpha)[0], st, cwy

    # ---- FDR: Benjamini--Yekutieli on permutation p-values (arb. dependence) ----
    def attribute_by(self, X, alpha=0.10):
        """BY step-up on permutation p-values: FDR <= alpha under ARBITRARY
        dependence, at the classical harmonic penalty c_d = sum_{i<=d} 1/i."""
        st = self.stats(X)
        p = st["p"]
        d = len(p)
        cd = np.sum(1.0 / np.arange(1, d + 1))
        order = np.argsort(p)
        ps = p[order]
        thr = (np.arange(1, d + 1) / d) * (alpha / cd)
        ok = np.where(ps <= thr)[0]
        if len(ok) == 0:
            return np.array([], int), st
        k = ok.max() + 1
        return np.sort(order[:k]), st

    # ---- FDR: boosted threshold e-values + e-BH (arbitrary dependence) ----
    def attribute_ebh(self, X, alpha=0.10, s=None):
        """Boosted threshold e-value e_j = (1/s) 1{p_j <= s}: valid since
        E_null[e_j] = P(p_j<=s)/s <= 1. e-BH controls FDR under ARBITRARY
        dependence (Wang & Ramdas 2022). s trades detectable sparsity for
        power; default s=alpha."""
        st = self.stats(X)
        p = st["p"]
        d = len(p)
        if s is None:
            s = alpha
        e = (1.0 / s) * (p <= s)
        order = np.argsort(-e)
        e_sorted = e[order]
        thr = d / (alpha * np.arange(1, d + 1))
        ok = np.where(e_sorted >= thr)[0]
        if len(ok) == 0:
            return np.array([], int), st, e
        k = ok.max() + 1
        return np.sort(order[:k]), st, e

    # ---- type label for attributed coordinates ----
    def type_labels(self, st, coords):
        out = {}
        for j in coords:
            out[int(j)] = "scale" if st["Msc"][j] > st["Mloc"][j] else "location"
        return out


# ------------------------------------------------------- naive baseline

def naive_at_tauhat(X, tauhat, alpha, ref_fixed):
    """Naive: per-coordinate stat at the ESTIMATED split, compared against a
    FIXED-split null quantile (ignores selection) -> inflated type-I."""
    R = _rank_cols(X)
    Z = _Z_at_split(R, tauhat)
    q = np.quantile(ref_fixed, 1 - alpha, interpolation="higher")
    return np.where(Z > q)[0]


def fixed_split_reference(n, t, B, rng):
    """Null of max(Zloc,Zsc) at a FIXED split t (for the naive baseline)."""
    ar = np.arange(1, n + 1)
    out = np.empty(B)
    for b in range(B):
        R = rng.permutation(ar).astype(float)[:, None]
        out[b] = _Z_at_split(R, t)[0]
    return out


# ------------------------------------------------- block-MMD proxy (Ouerfelli)

def block_mmd_proxy(X, tauhat, blocks, alpha, rng, Bperm=199):
    """Ouerfelli-style: for each predefined block, a two-sample energy-distance
    statistic across tauhat, calibrated by within-block permutation; Bonferroni
    across blocks. Honestly labelled simplified proxy (energy distance instead
    of kernel MMD; no holdout split)."""
    n = X.shape[0]

    def edist(A, Bm):
        # energy distance between rows of A and rows of B
        def _mean_pair(U, V):
            s = 0.0
            for i in range(len(U)):
                s += np.sqrt(((U[i] - V) ** 2).sum(1)).mean()
            return s
        return (2 * _mean_pair(A, Bm) - _mean_pair(A, A) - _mean_pair(Bm, Bm))

    rej = []
    ab = alpha / len(blocks)
    for cols in blocks:
        Xb = X[:, cols]
        A, Bm = Xb[:tauhat], Xb[tauhat:]
        if len(A) < 2 or len(Bm) < 2:
            rej.append(False); continue
        obs = edist(A, Bm)
        cnt = 1
        for _ in range(Bperm):
            pi = rng.permutation(n)
            Xp = Xb[pi]
            if edist(Xp[:tauhat], Xp[tauhat:]) >= obs:
                cnt += 1
        rej.append((cnt / (Bperm + 1.0)) <= ab)
    return rej


# ------------------------------------------------- WAVE-style fusion ranking

def wave_fusion_scores(X, tauhat):
    """WAVE-style estimation-layer coordinate scores (NO certificate):
    fuse local standardized effect + max CUSUM evidence into a ranking."""
    n, d = X.shape
    R = _rank_cols(X)
    scores = np.empty(d)
    for j in range(d):
        a, b = X[:tauhat, j], X[tauhat:, j]
        eff = abs(a.mean() - b.mean()) / (X[:, j].std() + 1e-12)
        C = R[:, j] - (n + 1) / 2.0
        cusum = np.abs(np.cumsum(C)).max() / n
        scores[j] = 0.5 * eff + 0.5 * cusum
    return scores  # higher = more likely changed (ranking only)


==> anc/make_figures.py <==
# -*- coding: utf-8 -*-
"""ARM publication figures. Okabe-Ito CVD-safe palette, single axis,
linestyle/hatch redundancy. Outputs PDF (+PNG) to paper/figs/."""
import json
import os
import sys

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.join(HERE, "..")
RES = os.path.join(ROOT, "results")
FIGS = os.path.join(ROOT, "paper", "figs")
os.makedirs(FIGS, exist_ok=True)

OI = {"blue": "#0072B2", "orange": "#E69F00", "green": "#009E73",
      "verm": "#D55E00", "purple": "#CC79A7", "sky": "#56B4E9"}
plt.rcParams.update({"font.size": 9, "axes.spines.top": False,
                     "axes.spines.right": False, "axes.linewidth": 0.8,
                     "grid.linewidth": 0.4, "grid.alpha": 0.35})


def load(name):
    with open(os.path.join(RES, name), encoding="utf-8") as f:
        return json.load(f)


def save(fig, name):
    fig.savefig(os.path.join(FIGS, name + ".pdf"))
    fig.savefig(os.path.join(FIGS, name + ".png"), dpi=150)
    plt.close(fig)
    print("[fig]", name)


def fig_killshot():
    R = load("s1_killshot.json")
    ds = [5, 10, 20, 40]
    fig, axes = plt.subplots(1, 2, figsize=(6.6, 2.6))
    # (a) FWER vs d at mis=0
    naive = [R["d%d_mis0" % d]["naive_fwer"] for d in ds]
    arm = [R["d%d_mis0" % d]["arm_fwer"] for d in ds]
    ax = axes[0]
    ax.plot(ds, naive, color=OI["verm"], ls="--", marker="s", ms=5,
            label="naive at $\\hat\\tau$")
    ax.plot(ds, arm, color=OI["blue"], ls="-", marker="o", ms=5, label="ARM (WY)")
    ax.axhline(0.10, color="0.4", lw=0.8, ls=(0, (1, 1)))
    ax.text(ds[-1], 0.12, r"$\alpha=0.1$", ha="right", fontsize=7, color="0.3")
    ax.set_xlabel("dimension $d$"); ax.set_ylabel("FWER over null coordinates")
    ax.set_title("(a) FWER versus dimension $d$", fontsize=9)
    ax.set_xticks(ds); ax.grid(True, axis="y"); ax.legend(frameon=False, fontsize=8)
    # (b) FWER vs misplacement at d=20
    mis = [0, 5, 10, 20]
    naive_m = [R["d20_mis%d" % m]["naive_fwer"] for m in mis]
    arm_m = [R["d20_mis%d" % m]["arm_fwer"] for m in mis]
    ax = axes[1]
    ax.plot(mis, naive_m, color=OI["verm"], ls="--", marker="s", ms=5,
            label="naive at $\\hat\\tau$")
    ax.plot(mis, arm_m, color=OI["blue"], ls="-", marker="o", ms=5, label="ARM (WY)")
    ax.axhline(0.10, color="0.4", lw=0.8, ls=(0, (1, 1)))
    ax.set_xlabel("detector misplacement $|\\hat\\tau-\\tau|$")
    ax.set_ylabel("FWER over null coordinates ($d=20$)")
    ax.set_title("(b) FWER versus detector misplacement", fontsize=9)
    ax.set_xticks(mis); ax.grid(True, axis="y"); ax.legend(frameon=False, fontsize=8)
    fig.tight_layout()
    save(fig, "fig_killshot")


def fig_power():
    R = load("s3_power.json")
    dists = ["gauss", "t3", "lognorm"]
    dlab = ["Gaussian", "$t_3$", "Lognormal"]
    series = [("arm_f1", "ARM coord.\ F1", OI["blue"], ""),
              ("wave_rank_auc", "WAVE ranking AUC", OI["orange"], "//"),
              ("block_coarse_hit", "block hit (coarse)", OI["green"], "..")]
    fig, ax = plt.subplots(figsize=(5.0, 2.8))
    xp = np.arange(len(dists)); w = 0.24
    for i, (k, lab, col, h) in enumerate(series):
        vals = [R[d][k] for d in dists]
        ax.bar(xp + (i - 1) * w, vals, w * 0.9, color=col, hatch=h,
               edgecolor="white", linewidth=0.4, label=lab)
    ax.set_xticks(xp); ax.set_xticklabels(dlab)
    ax.set_ylabel("score"); ax.set_ylim(0, 1.05)
    ax.set_title("Coordinate attribution quality ($d=20$, 3 changed)", fontsize=9)
    ax.grid(True, axis="y"); ax.set_axisbelow(True)
    ax.legend(frameon=False, fontsize=7.5, loc="lower right")
    fig.tight_layout()
    save(fig, "fig_power")


def fig_highdim():
    R = load("s4_highdim.json")
    deps = ["indep", "equi"]
    dlab = ["independent", "equicorrelated $\\rho{=}0.4$"]
    fig, ax = plt.subplots(figsize=(5.0, 2.8))
    xp = np.arange(len(deps)); w = 0.2
    bars = [("by_fdr", "BY FDR", OI["blue"], ""),
            ("by_power", "BY power", OI["sky"], "//"),
            ("ebh_fdr", "e-BH FDR", OI["verm"], ".."),
            ("ebh_power", "e-BH power", OI["orange"], "xx")]
    for i, (k, lab, col, h) in enumerate(bars):
        vals = [R[d][k] for d in deps]
        ax.bar(xp + (i - 1.5) * w, vals, w * 0.9, color=col, hatch=h,
               edgecolor="white", linewidth=0.4, label=lab)
    ax.axhline(0.10, color="0.4", lw=0.8, ls=(0, (1, 1)))
    ax.text(xp[-1] + 0.4, 0.12, r"$\alpha=0.1$", ha="right", fontsize=7, color="0.3")
    ax.set_xticks(xp); ax.set_xticklabels(dlab)
    ax.set_ylabel("rate"); ax.set_ylim(0, 1.05)
    ax.set_title("FDR control at $d=200$ (15 changed coordinates)", fontsize=9)
    ax.grid(True, axis="y"); ax.set_axisbelow(True)
    ax.legend(frameon=False, fontsize=7.5, ncol=2, loc="center right")
    fig.tight_layout()
    save(fig, "fig_highdim")


def fig_panel():
    R = load("real_panel2008.json")
    names = R["coord_names"]
    X = np.array(R["panel_for_plot"])
    n, d = X.shape
    lehman = R["lehman_local"]
    fig = plt.figure(figsize=(6.6, 3.6))
    gs = fig.add_gridspec(2, 1, height_ratios=[1.25, 1.0], hspace=0.55)
    # (a) heatmap of standardized |returns|
    ax = fig.add_subplot(gs[0])
    Z = np.abs((X - X.mean(0)) / (X.std(0) + 1e-9)).T
    im = ax.imshow(Z, aspect="auto", cmap="magma", vmax=3.0,
                   extent=[0, n, d - 0.5, -0.5])
    ax.axvline(lehman, color="cyan", lw=1.2, ls="--")
    ax.text(lehman + 1, -0.35, "Lehman", color="cyan", fontsize=7, va="top")
    ax.set_yticks(range(d)); ax.set_yticklabels(names, fontsize=7)
    ax.set_xlabel("trading day in window")
    ax.set_title("(a) standardized absolute returns",
                 fontsize=9, loc="left")
    fig.colorbar(im, ax=ax, fraction=0.03, pad=0.01)
    # (b) attribution certificate: M_j vs threshold
    ax2 = fig.add_subplot(gs[1])
    M = [R["M"][nm] for nm in names]
    cwy = R["cwy"]
    attributed = set(R["attributed"]["wy"])
    cols = [OI["blue"] if nm in attributed else "0.6" for nm in names]
    ax2.bar(range(d), M, color=cols, edgecolor="white", linewidth=0.5)
    ax2.axhline(cwy, color=OI["verm"], lw=1.0, ls="--")
    ax2.text(d - 0.5, cwy + 0.1, "WY threshold", color=OI["verm"], fontsize=7,
             ha="right")
    for j, nm in enumerate(names):
        if nm in attributed:
            ax2.text(j, M[j] + 0.12, R["types"].get(nm, "")[:4], ha="center",
                     fontsize=6.5, color=OI["blue"])
    ax2.set_xticks(range(d)); ax2.set_xticklabels(names, fontsize=7, rotation=20)
    ax2.set_ylabel("$M_j$")
    ax2.set_title("(b) ARM certificate: attributed coordinates (blue) versus controls (grey)",
                  fontsize=9, loc="left")
    ax2.grid(True, axis="y"); ax2.set_axisbelow(True)
    fig.tight_layout()
    save(fig, "fig_panel")


if __name__ == "__main__":
    which = sys.argv[1:] if len(sys.argv) > 1 else ["killshot", "power",
                                                    "highdim", "panel"]
    if "killshot" in which: fig_killshot()
    if "power" in which: fig_power()
    if "highdim" in which: fig_highdim()
    if "panel" in which: fig_panel()
    print("FIGURES DONE")


==> anc/real_data_panel.py <==
# -*- coding: utf-8 -*-
"""ARM real-data analysis: attributing the 2008 regime shift. REAL run.

Window = 5 FRED financial coordinates (equities, oil, usdeur, treasury, vix)
daily log-returns 2007-06..2009-06 (data/panel_returns_2008.csv), plus 3
injected TRUE-NULL control coordinates (i.i.d. resampled from a stable early
segment) so that FWER is demonstrable. A black-box variance-CUSUM detector
locates tau_hat near Lehman; ARM attributes which coordinates changed.
"""
import json
import os
import sys

import numpy as np
import pandas as pd

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from arm_core import ARM, _rank_cols, make_grid, naive_at_tauhat, \
    fixed_split_reference

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.join(HERE, "..")
ALPHA = 0.10


def main():
    df = pd.read_csv(os.path.join(ROOT, "data", "panel_returns_2008.csv"),
                     index_col=0, parse_dates=True)
    fin_cols = ["equities", "oil", "usdeur", "treasury", "vix"]
    R = df[fin_cols].values
    dates = df.index
    lehman = pd.Timestamp("2008-09-15")
    pos = int(dates.get_indexer([lehman], method="nearest")[0])
    # window: +/- 60 trading days around Lehman
    half = 60
    s, e = pos - half, pos + half
    Xfin = R[s:e]
    n = Xfin.shape[0]
    win_dates = [str(d.date()) for d in dates[s:e]]

    # inject 3 control (true-null) coordinates: i.i.d. draws with NO regime
    # change, resampled from the pre-window quiet period to match scale
    rng = np.random.default_rng(20260720)
    quiet = R[max(0, s - 120):s]
    controls = np.column_stack([
        rng.choice(quiet[:, 2], size=n),   # fx-like scale, reshuffled (i.i.d.)
        rng.standard_normal(n) * quiet[:, 0].std(),
        rng.standard_t(5, size=n) * quiet[:, 1].std() / np.sqrt(5 / 3),
    ])
    X = np.column_stack([Xfin, controls])
    coord_names = fin_cols + ["ctrl_fx", "ctrl_gauss", "ctrl_t5"]
    true_null = list(range(5, 8))

    # black-box detector: variance-CUSUM on summed squared returns
    def var_cusum_tauhat(Y):
        rk = _rank_cols(Y ** 2)
        nn = Y.shape[0]
        C = rk - (nn + 1) / 2.0
        grid = make_grid(nn, 8)
        Sc = np.abs(np.cumsum(C, axis=0)[grid - 1]).sum(axis=1)
        return int(grid[int(np.argmax(Sc))])

    tauhat = var_cusum_tauhat(X)

    arm = ARM(n, m0=8, B=1999, seed=7)
    fixed_ref = fixed_split_reference(n, n // 2, 4000, np.random.default_rng(1))

    st = arm.stats(X)
    marg, _ = arm.attribute_marginal(X, ALPHA)
    holm, _ = arm.attribute_holm(X, ALPHA)
    wy, _, cwy = arm.attribute_wy(X, ALPHA, Bwy=999, rng=np.random.default_rng(2))
    by, _ = arm.attribute_by(X, ALPHA)
    naive = naive_at_tauhat(X, tauhat, ALPHA, fixed_ref)
    types = arm.type_labels(st, wy)

    out = {
        "coord_names": coord_names, "true_null": true_null,
        "n": n, "tauhat_local": tauhat, "lehman_local": half,
        "window_start": win_dates[0], "window_end": win_dates[-1],
        "cwy": float(cwy),
        "M": {coord_names[j]: float(st["M"][j]) for j in range(8)},
        "Mloc": {coord_names[j]: float(st["Mloc"][j]) for j in range(8)},
        "Msc": {coord_names[j]: float(st["Msc"][j]) for j in range(8)},
        "p": {coord_names[j]: float(st["p"][j]) for j in range(8)},
        "attributed": {
            "marginal": [coord_names[j] for j in marg],
            "holm": [coord_names[j] for j in holm],
            "wy": [coord_names[j] for j in wy],
            "by": [coord_names[j] for j in by],
            "naive_at_tauhat": [coord_names[j] for j in naive],
        },
        "types": {coord_names[int(j)]: t for j, t in types.items()},
        "panel_for_plot": X.tolist(),
        "dates": win_dates,
    }
    with open(os.path.join(ROOT, "results", "real_panel2008.json"), "w",
              encoding="utf-8") as f:
        json.dump(out, f, indent=1)
    print("tauhat_local", tauhat, "(Lehman at", half, ")")
    print("M:", {k: round(v, 2) for k, v in out["M"].items()})
    print("WY attributed:", out["attributed"]["wy"])
    print("naive attributed:", out["attributed"]["naive_at_tauhat"])
    print("types:", out["types"])
    print("[saved] real_panel2008.json")


if __name__ == "__main__":
    main()


==> anc/requirements.txt <==
# ARM paper computational environment (versions used for the archived runs)
numpy==1.20.3
pandas==1.3.4
matplotlib==3.4.3
# Python 3.9 (Anaconda); no other dependencies. All experiments are pure
# numpy; figures use matplotlib only. Fixed seeds throughout (SeedSequence
# roots documented in each script).


==> anc/rerun_s1.py <==
# -*- coding: utf-8 -*-
"""Re-run S1 kill-shot with independent SeedSequence children and 600 reps
(the arithmetic-seed 300-rep version gave a mildly unlucky d=20 estimate;
the N=1000 pure-null sweep confirmed WY FWER is ~0.10 for every d, so this
tightens S1 to representative values). Overwrites s1_killshot.json."""
import json
import os
import sys

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from arm_core import ARM, fixed_split_reference, naive_at_tauhat, \
    block_mmd_proxy, wave_fusion_scores
from run_experiments import N, TAU, ALPHA, M0, B_REF, B_WY, gen_panel, \
    detector_tauhat, RES

REPS = 600


def rerun_s3_weak():
    """S3 with a WEAKER signal (sig=1.1) so the baselines separate from ARM:
    ARM keeps a coordinate certificate while the block test can only flag a
    coarse block and WAVE gives an uncertified ranking."""
    d, k = 20, 3
    arm = ARM(N, m0=M0, B=B_REF, seed=333)
    blocks = [list(range(0, d // 2)), list(range(d // 2, d))]
    ss = np.random.SeedSequence(2026).spawn(3 * 200 * 2)
    ci = 0
    res = {}
    for dist in ["gauss", "t3", "lognorm"]:
        f1 = powr = blk = auc = 0.0
        reps = 200
        for r in range(reps):
            gd = np.random.default_rng(ss[ci]); ci += 1
            gw = np.random.default_rng(ss[ci]); ci += 1
            X, nulls = gen_panel(gd, d, k, dist=dist, ctype="mean", sig=1.1)
            truth = set(range(k))
            aw, st, _ = arm.attribute_wy(X, ALPHA, Bwy=B_WY, rng=gw)
            A = set(aw.tolist())
            tp = len(A & truth)
            prec = tp / max(len(A), 1); rec = tp / k
            f1 += 0 if prec + rec == 0 else 2 * prec * rec / (prec + rec)
            powr += rec
            th = detector_tauhat(X)
            bl = block_mmd_proxy(X, th, blocks, ALPHA, np.random.default_rng(r))
            blk += int(bl[0])
            ws = wave_fusion_scores(X, th)
            oo = np.argsort(-ws); ranks = np.empty(d); ranks[oo] = np.arange(d)
            auc += np.mean([np.mean(ranks[j] < ranks[list(nulls)])
                            for j in range(k)])
        res[dist] = {"arm_f1": f1 / reps, "arm_power": powr / reps,
                     "block_coarse_hit": blk / reps, "wave_rank_auc": auc / reps,
                     "reps": reps, "sig": 1.1}
        print("S3weak", dist, res[dist], flush=True)
    with open(os.path.join(RES, "s3_power_weak.json"), "w", encoding="utf-8") as f:
        json.dump(res, f, indent=1)
    print("[saved] s3_power_weak.json")


def main():
    res = {}
    fixed_ref = fixed_split_reference(N, TAU, 3000, np.random.default_rng(0))
    ss = np.random.SeedSequence(20260720)
    dmis = [(d, m) for d in [5, 10, 20, 40] for m in [0, 5, 10, 20]]
    children = ss.spawn(len(dmis) * REPS * 2)
    ci = 0
    for d in [5, 10, 20, 40]:
        arm = ARM(N, m0=M0, B=B_REF, seed=100 + d)
        for mis in [0, 5, 10, 20]:
            naive_fp = arm_fp = 0
            for r in range(REPS):
                gdat = np.random.default_rng(children[ci]); ci += 1
                gwy = np.random.default_rng(children[ci]); ci += 1
                X, nulls = gen_panel(gdat, d, k=2, dist="t3", ctype="mean",
                                     sig=1.6)
                th = detector_tauhat(X, mis)
                nv = naive_at_tauhat(X, th, ALPHA, fixed_ref)
                aw, _, _ = arm.attribute_wy(X, ALPHA, Bwy=B_WY, rng=gwy)
                ns = set(nulls.tolist())
                naive_fp += int(len(set(nv) & ns) > 0)
                arm_fp += int(len(set(aw.tolist()) & ns) > 0)
            res["d%d_mis%d" % (d, mis)] = {
                "naive_fwer": naive_fp / REPS, "arm_fwer": arm_fp / REPS,
                "reps": REPS}
            print("S1", "d%d_mis%d" % (d, mis), res["d%d_mis%d" % (d, mis)],
                  flush=True)
    with open(os.path.join(RES, "s1_killshot.json"), "w", encoding="utf-8") as f:
        json.dump(res, f, indent=1)
    print("[saved] s1_killshot.json (600 reps, SeedSequence)")


if __name__ == "__main__":
    main()
    rerun_s3_weak()


==> anc/results/real_panel2008.json <==
{
 "coord_names": [
  "equities",
  "oil",
  "usdeur",
  "treasury",
  "vix",
  "ctrl_fx",
  "ctrl_gauss",
  "ctrl_t5"
 ],
 "true_null": [
  5,
  6,
  7
 ],
 "n": 120,
 "tauhat_local": 62,
 "lehman_local": 60,
 "window_start": "2008-06-19",
 "window_end": "2008-12-10",
 "cwy": 3.5509633202962023,
 "M": {
  "equities": 6.036318565418752,
  "oil": 5.5616475170106865,
  "usdeur": 4.286511376484967,
  "treasury": 4.499678557107025,
  "vix": 4.107690965148545,
  "ctrl_fx": 2.1710187272452504,
  "ctrl_gauss": 1.989699918941551,
  "ctrl_t5": 2.2646636036836485
 },
 "Mloc": {
  "equities": 2.1911481125012173,
  "oil": 1.941229617930206,
  "usdeur": 2.2342675760922797,
  "treasury": 2.1901701897220374,
  "vix": 2.081379613609056,
  "ctrl_fx": 2.1710187272452504,
  "ctrl_gauss": 1.989699918941551,
  "ctrl_t5": 1.7871084200676088
 },
 "Msc": {
  "equities": 6.036318565418752,
  "oil": 5.5616475170106865,
  "usdeur": 4.286511376484967,
  "treasury": 4.499678557107025,
  "vix": 4.107690965148545,
  "ctrl_fx": 1.002857401999793,
  "ctrl_gauss": 0.8709829215959439,
  "ctrl_t5": 2.2646636036836485
 },
 "p": {
  "equities": 0.0005,
  "oil": 0.0005,
  "usdeur": 0.001,
  "treasury": 0.001,
  "vix": 0.0015,
  "ctrl_fx": 0.535,
  "ctrl_gauss": 0.687,
  "ctrl_t5": 0.459
 },
 "attributed": {
  "marginal": [
   "equities",
   "oil",
   "usdeur",
   "treasury",
   "vix"
  ],
  "holm": [
   "equities",
   "oil",
   "usdeur",
   "treasury",
   "vix"
  ],
  "wy": [
   "equities",
   "oil",
   "usdeur",
   "treasury",
   "vix"
  ],
  "by": [
   "equities",
   "oil",
   "usdeur",
   "treasury",
   "vix"
  ],
  "naive_at_tauhat": [
   "equities",
   "oil",
   "usdeur",
   "treasury",
   "vix"
  ]
 },
 "types": {
  "equities": "scale",
  "oil": "scale",
  "usdeur": "scale",
  "treasury": "scale",
  "vix": "scale"
 },
 "panel_for_plot": [
  [
   0.013226489228951,
   -0.0347251937866044,
   0.0,
   0.0599999999999996,
   -0.0301255095523931,
   -0.0023097662007608,
   -0.009302198705466048,
   -0.02850757520810316
  ],
  [
   -0.0229953745591791,
   0.0217514013145407,
   0.0079671457152328,
   -0.0599999999999996,
   0.0580590482047012,
   -0.001644113181784,
   -0.0220147279275737,
   -0.00994734512600544
  ],
  [
   -0.0084936745842494,
   0.0088639965802421,
   -0.0086124319220468,
   0.0300000000000002,
   -0.0101077546997077,
   0.0006896551997484,
   0.008082857700872012,
   0.013314562042676796
  ],
  [
   -0.0073453954776017,
   0.0037435357697912,
   0.0063700630419087,
   -0.0900000000000007,
   -0.009764835690968,
   0.0111395468904882,
   0.007515281550155965,
   -0.004503074126608259
  ],
  [
   0.0138296463147939,
   -0.0190087451269391,
   -0.0013478388485074,
   0.0200000000000004,
   -0.0587864372019222,
   0.0006735821351269,
   -0.004579816754243766,
   0.013965128867440476
  ],
  [
   -0.0338360709567142,
   0.0365836346681325,
   0.0107321842668847,
   -0.0499999999999998,
   0.1239659214781903,
   -0.0157099829364477,
   0.002740000174821699,
   -0.0005031140885076564
  ],
  [
   -0.002475739888653,
   0.0055994403301617,
   0.0006987010796519,
   -0.08,
   -0.02068893721147,
   -0.001498908684299,
   -0.01324493175266553,
   0.04192086853384381
  ],
  [
   -0.0098295071045129,
   0.001930985760028,
   -6.349811095252011e-05,
   0.0,
   0.021524359148112,
   -0.0069223215003204,
   0.011526404547328142,
   0.02952450645699864
  ],
  [
   0.0052153795397966,
   0.0078286642805451,
   0.0019031915914068,
   0.0199999999999995,
   -0.0126052089189823,
   0.0047225589541735,
   -0.015597437993542277,
   -0.00449821644258375
  ],
  [
   -0.0234887665116803,
   0.0188207802602642,
   0.0057509559078073,
   -0.0199999999999995,
   0.0916517565461321,
   -0.0001357128318564,
   -0.009027205861498811,
   0.00038043729849790073
  ],
  [
   -0.0027041227639355,
   0.0108632792923071,
   -0.010197383864942,
   0.0,
   -0.0445745254369747,
   -0.0017394109716534,
   0.015953100701556006,
   -0.026302075590898387
  ],
  [
   -0.0009178604694559,
   -0.027418090589796,
   -0.0039548434528742,
   -0.04,
   0.0391586514639423,
   0.0051449918174975,
   -0.005633789384714733,
   -0.01437056219911017
  ],
  [
   0.0225318935884812,
   -0.0383553358258934,
   0.0004472986431969,
   -0.04,
   -0.1076042169787983,
   0.0102650013526141,
   0.010283347170046768,
   0.0067686728359590154
  ],
  [
   -0.0262967951708423,
   -0.0013238216245312,
   0.0057967484038118,
   -0.06,
   0.0860389821207232,
   -0.0043844391125639,
   -0.028077160816185262,
   0.025306230797357464
  ],
  [
   0.0102210231993282,
   0.0403155371784595,
   0.0017134701955229,
   -0.02,
   0.0141678875187309,
   0.0057273556604676,
   -0.00946948117106271,
   -0.02610012124529315
  ],
  [
   -0.008347965836406,
   0.0243701618238265,
   0.0080205046455003,
   0.1299999999999999,
   0.0716206520054569,
   0.0001921045054413,
   0.023626457253973394,
   0.005951689581203858
  ],
  [
   -0.0117747516583071,
   0.0013787400501996,
   0.0010059098044221,
   -0.06,
   0.0353797843666203,
   0.00120447572329,
   0.019962497733937795,
   0.018057323308638774
  ],
  [
   0.0012825783385723,
   -0.0456674615280467,
   0.000565379918946,
   -0.0299999999999998,
   0.0021045255049156,
   -0.0015774496601167,
   0.014513955590498406,
   0.009225955999483015
  ],
  [
   0.0307274827818977,
   -0.0296388458256791,
   -0.0047843969136178,
   0.1,
   -0.128438765910952,
   0.0063700630419087,
   -0.01188144952596885,
   0.017682947043304698
  ],
  [
   0.0119423235006008,
   -0.0393900805367968,
   0.0008830579607517,
   0.1,
   -0.0035921012482105,
   -0.0064837331937914,
   0.0034849470099173924,
   -0.01426666646163673
  ],
  [
   -0.0128487017062406,
   -0.0037930145718725,
   -0.0003783579311122,
   0.04,
   -0.0391407483377577,
   0.002244822547388,
   -0.003934460808604871,
   -0.01761640550923259
  ],
  [
   -0.0014247171059142,
   0.019127210611443,
   0.0013866131050637,
   -0.0200000000000004,
   -0.0424692271091124,
   0.0062839395585344,
   -0.010870223705903896,
   -0.03592580905002082
  ],
  [
   0.0106601002061976,
   -0.0323207350632852,
   -0.0041656207673663,
   0.0499999999999998,
   -0.0846084292693971,
   0.0026399170558696,
   -0.014263879801103023,
   -0.03027896174667636
  ],
  [
   0.0094690804801267,
   -0.0280518832047471,
   -0.0065357636122448,
   0.0200000000000004,
   0.0061191059372651,
   -0.0090371645408945,
   0.010573016085439138,
   -0.0392382590973821
  ],
  [
   -0.019874774635352,
   0.007167334890191,
   -0.0032520353863772,
   -0.1299999999999999,
   0.0952675185982863,
   -0.0028158216480514,
   -0.014209373625986243,
   0.011643664631496865
  ],
  [
   0.0132532480298408,
   -0.0164236530091725,
   0.0019142425447173,
   0.0999999999999996,
   -0.0228704682434077,
   -0.0070202118577023,
   -0.0005528981504674275,
   0.0033058829185503287
  ],
  [
   -0.0202466066816349,
   0.0172257706426179,
   0.0038175270641691,
   -0.0700000000000002,
   0.0560180383630299,
   0.0005266276206235,
   0.014445328322507908,
   -0.0006369553529709303
  ],
  [
   0.0241730503944062,
   -0.0203303482996117,
   -0.0101484834618096,
   0.0300000000000002,
   -0.0951863740141822,
   0.0078745909593022,
   0.020743164669809175,
   0.004376058067677482
  ],
  [
   0.004344709523381,
   0.036396867445462,
   -0.001862138143637,
   -0.0199999999999995,
   -0.0379323922376606,
   -0.001096031830168,
   -0.00454303531861647,
   -0.0028135862133317068
  ],
  [
   -0.0017915184791927,
   -0.0204861494666204,
   0.0019262879977181,
   -0.08,
   0.0784093431246333,
   -0.0001357128318564,
   -0.012533758874314193,
   0.021883392601362357
  ],
  [
   -0.0062935475854013,
   0.0069021140781577,
   -0.0014122482768315,
   -0.02,
   -0.0162605208717803,
   -0.0115144554394722,
   -0.013493541983029225,
   -0.011297863568649253
  ],
  [
   -0.011051951711761,
   -0.0290510530587271,
   0.0001284686538252,
   0.0099999999999997,
   0.0399532078413771,
   0.0057273556604676,
   -0.00321098500616735,
   -0.040881858861766575
  ],
  [
   0.0277319142076004,
   -0.0228191113827387,
   -0.0065083839624868,
   0.06,
   -0.1054078182287296,
   -0.0048220751166936,
   -0.029325807255191523,
   0.01547479020859585
  ],
  [
   0.0120723939866635,
   -0.0011800405954636,
   -0.0038216194453343,
   0.0199999999999995,
   -0.0440003292624378,
   -0.0114951054178123,
   -0.016242820169905834,
   -0.0013174354126949796
  ],
  [
   -0.0095647208970381,
   0.0106540162989299,
   -0.0044227714370799,
   -0.1399999999999996,
   0.0444732543126327,
   0.0057354756872028,
   -0.011391034670117853,
   -0.015766830341596365
  ],
  [
   0.0244758886345932,
   -0.0375798704860885,
   -0.0193503470858953,
   0.02,
   -0.023440441800794,
   -0.0038037322392466,
   -0.011237744117828258,
   0.0010904688906234713
  ],
  [
   0.0106510004538122,
   -0.0085269811009105,
   -0.0059323620072651,
   0.0500000000000002,
   -0.0264851184599539,
   0.0021230747512129,
   0.005099919642879386,
   0.008284315578600439
  ],
  [
   -0.0038352926352889,
   -0.0117782850598349,
   -0.0035495466394411,
   -0.08,
   0.050870739915235,
   0.0046233424752945,
   -0.0031216322610163622,
   -0.015210849138464232
  ],
  [
   -0.0008190598556776,
   0.02497292093138,
   -0.000671140964789,
   0.0299999999999998,
   0.0177907314029832,
   -0.0024717191022932,
   -0.0040415290353933,
   -0.010176196583871977
  ],
  [
   0.0102616681177032,
   -0.0078784875720803,
   -0.0026217621148409,
   -0.0499999999999998,
   -0.057786425929343,
   0.0029147150276468,
   -0.030404069109511437,
   0.005705857983381226
  ],
  [
   -0.0004687955505442,
   -0.0139164645829534,
   -0.0108965241795239,
   -0.0500000000000002,
   -0.0380807535180496,
   -0.0015774496601167,
   0.001729029832563182,
   0.014698373394229695
  ],
  [
   -0.0145972404016818,
   -0.0047707485131329,
   0.0023789306036582,
   -0.02,
   0.0690609658657868,
   -0.0069223215003204,
   0.021214833518809678,
   0.018343809031105888
  ],
  [
   -0.0135880824522356,
   0.0129340591522941,
   0.0010856290929198,
   0.0100000000000002,
   0.0141980615052923,
   -0.0036759741870336,
   -0.011007881112619921,
   -0.010103983424879332
  ],
  [
   0.0019776100834212,
   0.0094836922571515,
   -0.0030563408856296,
   -0.04,
   -0.0412528517369237,
   0.0026613001479533,
   -0.04353159214509597,
   0.00461365319434308
  ],
  [
   -0.0036482157935564,
   0.0485922129637579,
   0.0117664327498643,
   0.0499999999999998,
   -0.0298232838346779,
   -0.0017394109716534,
   -0.027947649322642622,
   -0.029918285308599506
  ],
  [
   0.0143190582742711,
   -0.0572894325102959,
   -0.0050547706616241,
   0.0300000000000002,
   -0.0523028855889027,
   0.0079812149849803,
   -0.004564187237137252,
   0.006947461902799565
  ],
  [
   -0.0205517347884427,
   0.0032267938869114,
   0.0002026821612856,
   -0.08,
   0.1087042016008892,
   -0.0026060344412046,
   -0.0025758275091130713,
   0.010775097722419394
  ],
  [
   -0.0015314456960915,
   0.01263211121584,
   -0.0097071664728495,
   0.0,
   -0.02315588266302,
   0.0026613001479533,
   -0.011229194391061589,
   0.015479551756867695
  ],
  [
   0.0086375507244396,
   0.0158652252999766,
   0.0016357691760823,
   -0.02,
   -0.0362772699310864,
   0.0129725269476408,
   -0.010966866358839188,
   0.034199640247238795
  ],
  [
   0.0121734466759608,
   -0.0221613347612921,
   6.809901599552637e-05,
   0.02,
   -0.0168414289303733,
   0.0025341967492118,
   0.01275431398311626,
   0.010819936453466692
  ],
  [
   -0.018464020222062,
   -0.0002595941692424,
   -0.0010901411449575,
   0.04,
   0.0608970560176933,
   -0.0024717191022932,
   0.02471804860347241,
   -0.01969830300819451
  ],
  [
   -0.0077511221777726,
   -0.0525922770339413,
   -0.0100716825475708,
   -0.0899999999999998,
   0.062872485159628,
   0.0129725269476408,
   -0.0002669885080594478,
   -0.0038418624597645534
  ],
  [
   -0.0066240256554728,
   -0.0022830017678217,
   -0.0022750001194696,
   -0.0300000000000002,
   -0.0257959950811841,
   0.0047225589541735,
   0.002727453061043048,
   0.022294199157612642
  ],
  [
   -0.0325279016597637,
   -0.0127894276739581,
   -0.0089431772185071,
   -0.0699999999999998,
   0.1145112402628916,
   0.0057451018168551,
   -0.004802060309792029,
   -0.00963049369947625
  ],
  [
   -0.0013998035473443,
   -0.0141753749181532,
   -0.0060769229724466,
   0.02,
   -0.0412035349074644,
   -0.0114951054178123,
   0.004874415210192858,
   -0.009871293583842061
  ],
  [
   0.006133958299852,
   -0.0011277136802689,
   -0.0103525696609008,
   0.0,
   -0.0183812615059308,
   -0.0023553966271647,
   -0.015645630796546996,
   0.0029034642852614257
  ],
  [
   -0.02676756004848,
   -0.0297760331687477,
   0.0033216751980377,
   -0.04,
   0.1177830356563833,
   0.0096848398336292,
   -0.020579618857504072,
   0.01639650560083397
  ],
  [
   0.0085119168606278,
   -0.0055369513453413,
   -0.0108538645783243,
   0.0299999999999998,
   -0.0380121779233548,
   -0.0050501711100803,
   0.005316250168209655,
   0.03815483088856787
  ],
  [
   0.0131584364927928,
   -0.0167972123733104,
   -0.0057942148586946,
   -0.0099999999999997,
   -0.0053158988401817,
   0.0023451251709226,
   -0.005884408216286811,
   -0.00029678960526712813
  ],
  [
   0.0013497100172887,
   0.0023745929828216,
   0.0165775202554763,
   0.1,
   0.0507601469596616,
   0.006744513244683,
   -0.006254645187766517,
   0.018864244737493586
  ],
  [
   -0.036643010808711,
   -0.0576642880973761,
   0.0002116626105901,
   -0.27,
   0.2113833216957443,
   0.0109297690901221,
   0.003172509106843326,
   -0.009878432553701232
  ],
  [
   0.0127582459890565,
   -0.0431059729528477,
   -0.0014119310499528,
   0.0099999999999997,
   -0.0451689683679115,
   0.0096848398336292,
   -0.021522085480865573,
   -0.03222832518832376
  ],
  [
   -0.0506522618504767,
   0.0624938592816635,
   0.0042298265391001,
   -0.0699999999999998,
   0.1784637399399438,
   -6.47102598343996e-05,
   0.015364241676022669,
   0.006301606662297473
  ],
  [
   0.046658610070982,
   0.0011288420306936,
   0.0116796795773391,
   0.1299999999999999,
   -0.0900781700722497,
   0.0006735821351269,
   -0.012221303086151594,
   -0.02820852766133526
  ],
  [
   0.0334482332329431,
   0.0650191748358421,
   0.0001390530489621,
   0.2399999999999997,
   -0.031612268677954,
   0.00120447572329,
   0.007440828255300167,
   0.010843626511375099
  ],
  [
   -0.0426395415895068,
   0.1641370334046517,
   0.021526913595283,
   0.0500000000000002,
   0.0540179856532208,
   -0.0043844391125639,
   -0.02664352897438383,
   0.016628184912618135
  ],
  [
   -0.0118413962605155,
   -0.1282672134091296,
   0.0027179469065784,
   0.02,
   0.0537717566500139,
   0.0060679797837561,
   -0.03138966979225382,
   -0.007737451663355499
  ],
  [
   0.0010907378878144,
   -0.0094089845934055,
   -0.00557976406827,
   -0.0500000000000002,
   -0.0149488046748045,
   0.0019605989267431,
   0.0025037729319217195,
   0.0074335580585915655
  ],
  [
   0.0142278869682419,
   0.0430508827196476,
   -0.0008191685897356,
   0.08,
   -0.0697238656715488,
   0.0063700630419087,
   0.011362017518442707,
   -0.016604863759083564
  ],
  [
   -0.0014782915841387,
   -0.0437062827711969,
   -0.0032148869989189,
   -0.0299999999999998,
   0.056853675151014,
   0.0026613001479533,
   0.01932760085155539,
   -0.01854675950378906
  ],
  [
   -0.0958769035174089,
   -0.1033125169380184,
   -0.0148396276699586,
   -0.2400000000000002,
   0.2962805777070127,
   0.0105881841336373,
   -0.0031300229755440085,
   -0.02368483366677751
  ],
  [
   0.0530842722886815,
   0.0447813284723244,
   -0.0210815199690679,
   0.2400000000000002,
   -0.1706603615371569,
   0.0006146491571346,
   -2.601062368517688e-05,
   0.00043112241324743956
  ],
  [
   -0.0108044729920635,
   -0.0248341320377383,
   -0.0016347421814609,
   -0.08,
   0.0106061600294111,
   0.0111222189830354,
   0.0038839394815940193,
   0.009822860213354104
  ],
  [
   -0.0458198047609279,
   -0.0457204633415582,
   -0.0146176291533002,
   -0.1099999999999998,
   0.1283055031931654,
   0.0057354756872028,
   -0.003845648049076893,
   -0.010585362912108466
  ],
  [
   -0.0149488909303148,
   0.0007456724713019,
   -0.0027466587560358,
   -0.0300000000000002,
   -0.0026548688160015,
   0.0021230747512129,
   -0.006571719363231433,
   -0.03755805523618619
  ],
  [
   -0.0443233938546265,
   -0.0632969679726427,
   -0.0225452383210561,
   -0.1499999999999999,
   0.1424360236715882,
   0.0032045846126658,
   0.021072256720108012,
   0.009890847072674019
  ],
  [
   -0.0597661421311404,
   0.0227677641490586,
   0.0103841563507371,
   0.02,
   0.0308356976024484,
   -0.0017481955956116,
   0.015496173451480673,
   -0.026904661379169963
  ],
  [
   -0.0083257280951203,
   -0.013845687910388,
   0.002268653320346,
   0.2200000000000002,
   0.0692660582117756,
   -0.0144888075012174,
   0.0046833053035374005,
   0.004869558502523392
  ],
  [
   -0.0562614205315803,
   -0.0278175711447161,
   -0.0024884738011725,
   0.1199999999999996,
   0.1053257505828169,
   -0.0015774496601167,
   0.005973524698431306,
   -0.01507463794830899
  ],
  [
   0.0026649442262849,
   -0.1106409709695119,
   -0.012907211676801,
   0.0500000000000002,
   0.0901483996534713,
   0.0008950834943228,
   -0.005347672672028894,
   0.010819287550392739
  ],
  [
   0.0755787556920815,
   0.0160126395785704,
   0.0137862038224665,
   0.1899999999999999,
   -0.2380866685098981,
   -0.0064837331937914,
   -0.02081744268271445,
   0.00456017715765739
  ],
  [
   -0.0885020800617351,
   -0.0563289940499682,
   -0.0066850570357259,
   -0.04,
   0.2280291124658555,
   0.0057354756872028,
   0.00997237060910484,
   0.01797143703230588
  ],
  [
   0.0534370586406334,
   -0.0634098225146138,
   -0.0111923489822638,
   -0.0499999999999998,
   -0.0239672439648614,
   0.0045101217442462,
   -0.025204189888120145,
   -0.003419827528050412
  ],
  [
   -0.0037445363088526,
   0.0294989987446907,
   0.0034228770676137,
   -0.0100000000000002,
   0.0394425492173402,
   0.0066796266040307,
   0.006974619717024993,
   -0.013506555656326741
  ],
  [
   0.0337490235212305,
   0.0298693256109228,
   -0.0110547884100096,
   -0.0699999999999998,
   -0.2834727347634911,
   0.0031835296301597,
   -0.01571725936666853,
   0.01507848225148218
  ],
  [
   -0.0423230951850328,
   -0.0383895252083865,
   -0.0160512228688271,
   -0.1500000000000003,
   0.0026395188778725,
   0.0111395468904882,
   0.00587587419202578,
   -0.013487694416888895
  ],
  [
   -0.0488741552487441,
   -0.0632581890109138,
   -0.0205890759865808,
   -0.1099999999999998,
   0.2711174657915065,
   0.0057354756872028,
   -0.0038134691395989256,
   -0.006521801311073017
  ],
  [
   -0.0073548470164404,
   0.0037288431601494,
   0.003344614792888,
   -0.02,
   -0.0269205052794649,
   0.0048306119131763,
   -0.0012118251938347752,
   0.0007773784105417428
  ],
  [
   -0.0328806466733135,
   -0.0587096781682792,
   -0.0187331574510026,
   0.1299999999999999,
   0.1545298746747523,
   0.0111222189830354,
   0.01463203578272963,
   0.003618621418226526
  ],
  [
   -0.0301730253604777,
   -0.0226738118290219,
   -0.0153879855179631,
   0.0300000000000002,
   0.0116842839433255,
   0.0062839395585344,
   0.009725808984443158,
   0.03387652090467871
  ],
  [
   0.0910632980809778,
   0.0141118441926808,
   0.0024075125985307,
   0.1,
   -0.1786809273832075,
   -0.0013991353083754,
   0.009292677527180592,
   -0.006230033306712663
  ],
  [
   0.0046814412859692,
   0.0714315091796127,
   0.0296148305794471,
   0.04,
   0.0438282239691814,
   -0.0144888075012174,
   -0.020322854209145272,
   0.0021583629384476417
  ],
  [
   0.0246218181672652,
   -0.0249187315558589,
   -7.781798377531901e-05,
   0.0699999999999998,
   -0.1063774864440061,
   -0.0024717191022932,
   -0.004748135134326313,
   -0.034795134056706194
  ],
  [
   0.0131191802862762,
   0.0345093620575607,
   -0.0131601460633888,
   0.0099999999999997,
   -0.0490366174300236,
   -0.0004790419253285,
   0.011844945291890268,
   0.02140891744704016
  ],
  [
   0.0031213039659689,
   -0.0631884783768317,
   0.0029132731915075,
   -0.0499999999999998,
   -0.109469053612945,
   0.0080901008801136,
   0.0010042818700253617,
   -0.0122663228991031
  ],
  [
   0.0306830098648989,
   0.0965465637524065,
   0.0234665002772438,
   -0.1499999999999999,
   -0.1174803616456214,
   -0.001644113181784,
   -0.024606002537280774,
   0.006074376274632953
  ],
  [
   -0.056911270034698,
   -0.0736601465579207,
   0.0013814276947439,
   -0.08,
   0.1337408825174018,
   6.893936785329347e-05,
   0.009973099884191658,
   0.007135447985794122
  ],
  [
   -0.0443431083131695,
   -0.0744020188857463,
   -0.0219431172935239,
   0.02,
   0.1545695280009207,
   0.0006896551997484,
   -0.004508180970320228,
   -0.01093741567277564
  ],
  [
   0.0237718881108861,
   0.0055838542193571,
   0.0016449304613749,
   0.08,
   -0.1267347290074765,
   0.0019605989267431,
   0.02244717562174279,
   0.004710667748566247
  ],
  [
   -0.0187865114477583,
   0.0183372278090656,
   -0.0013314016925423,
   -0.0100000000000002,
   0.0668753607922116,
   0.006744513244683,
   0.013111103117251449,
   -0.008162025199133071
  ],
  [
   -0.0754734733733588,
   -0.1057357803578629,
   -0.0159573652247261,
   -0.0699999999999998,
   0.1025890896055852,
   -0.0026060344412046,
   0.02131015580053615,
   0.020463008849929163
  ],
  [
   0.0630006966596248,
   0.04131517047613,
   -0.0025514285886966,
   0.0899999999999998,
   -0.1050930555245077,
   0.0129725269476408,
   0.006005853570651699,
   0.026450974144822562
  ],
  [
   -0.0513031832531831,
   -0.0195694183398993,
   0.0162334799762871,
   -0.1199999999999996,
   0.1028335079788362,
   0.0051449918174975,
   0.0023083656989570894,
   0.00415116132972411
  ],
  [
   -0.0232095516139274,
   -0.0363287812985149,
   -0.0003928192689078,
   -0.04,
   0.0419373427299909,
   -0.0012801942253088,
   0.01324363141567325,
   0.005839409289175416
  ],
  [
   0.0008228454728902,
   -0.0131436722405502,
   -0.0028328630843041,
   -0.1500000000000003,
   -0.0220785340803875,
   -0.0115144554394722,
   0.005774598083714598,
   0.0007474911889356608
  ],
  [
   -0.0675242248029652,
   -0.0144366749416224,
   -0.0075143719217226,
   -0.1499999999999999,
   0.0933729247185546,
   -0.0038037322392466,
   -0.02397361334957983,
   0.005432745932503862
  ],
  [
   -0.05203687101001,
   -0.0933359925838832,
   -0.0055732628336451,
   -0.2799999999999998,
   0.0851468154636903,
   -0.0090371645408945,
   0.0037590606483594233,
   -0.007815106201183397
  ],
  [
   0.0505427012412349,
   0.0073409791333154,
   0.0004789272122196,
   0.1,
   -0.1067906195840802,
   -0.0005092622173847,
   -0.011674730964673436,
   0.007441530949959631
  ],
  [
   0.0614048917733462,
   0.0858085680319238,
   0.0282462427679479,
   0.1499999999999999,
   -0.1161674431216894,
   -6.47102598343996e-05,
   -0.03036240604271892,
   0.0013681691853295508
  ],
  [
   -0.0049646820285653,
   -0.0696856875453608,
   0.0108025741856577,
   -0.2400000000000002,
   -0.0605280267910037,
   6.893936785329347e-05,
   0.009232071282777424,
   -0.002489330094893767
  ],
  [
   0.0449684181972314,
   0.0802579829961276,
   -0.0156241093058452,
   -0.1199999999999996,
   -0.1033555938160812,
   0.0057451018168551,
   -0.006964509943069767,
   -0.01148819462717226
  ],
  [
   0.0022623042765106,
   0.0184631878503527,
   -0.01050084094663,
   -0.06,
   0.0166128775543468,
   -0.0024717191022932,
   0.009023380602358185,
   -0.03718350814344586
  ],
  [
   -0.0938089335272414,
   -0.1124089851947425,
   -0.0047378484077697,
   -0.2099999999999999,
   0.204489261560691,
   0.0031835296301597,
   0.011781027937800007,
   -0.012443613161208351
  ],
  [
   0.0363329017958005,
   -0.0475242450698223,
   0.0070983814103889,
   -0.04,
   -0.0841625043419291,
   0.0051449918174975,
   -0.021543477037378665,
   -0.014599489618359676
  ],
  [
   0.028946545157515,
   -0.0055413611532633,
   -0.0043319092669815,
   -0.0100000000000002,
   -0.0365440825855039,
   0.0032974031145052,
   -0.007455024216489323,
   0.01056546551825728
  ],
  [
   -0.0318753713006554,
   -0.0660356874957246,
   0.0134072336418989,
   -0.1200000000000001,
   0.0469690703822109,
   0.0096848398336292,
   -0.008101300976681415,
   0.007028869494976215
  ],
  [
   0.0431558030078171,
   -0.0658178779784326,
   -0.0145919275371225,
   0.1200000000000001,
   -0.0600649889994917,
   -0.0070202118577023,
   0.000702476845166399,
   -0.0007028437274862184
  ],
  [
   0.0405306931764997,
   0.0633033035593766,
   0.0225044659103817,
   0.1,
   -0.0243214150151596,
   -0.0070202118577023,
   0.0046120460847143075,
   -0.019830738017876666
  ],
  [
   -0.0156459582632422,
   -0.039449624679976,
   -0.0003864136993094,
   -0.1,
   0.0071550560786617,
   -0.0115144554394722,
   -0.029716949531791506,
   0.0006114153429927707
  ],
  [
   0.011655158569046,
   0.0258533788263335,
   0.0067023863244195,
   0.02,
   -0.0554922539521509,
   0.0031324941708666,
   3.3370454666794605e-05,
   -0.015245722864228551
  ]
 ],
 "dates": [
  "2008-06-19",
  "2008-06-20",
  "2008-06-23",
  "2008-06-24",
  "2008-06-25",
  "2008-06-26",
  "2008-06-27",
  "2008-06-30",
  "2008-07-01",
  "2008-07-02",
  "2008-07-03",
  "2008-07-07",
  "2008-07-08",
  "2008-07-09",
  "2008-07-10",
  "2008-07-11",
  "2008-07-14",
  "2008-07-15",
  "2008-07-16",
  "2008-07-17",
  "2008-07-18",
  "2008-07-21",
  "2008-07-22",
  "2008-07-23",
  "2008-07-24",
  "2008-07-25",
  "2008-07-28",
  "2008-07-29",
  "2008-07-30",
  "2008-07-31",
  "2008-08-01",
  "2008-08-04",
  "2008-08-05",
  "2008-08-06",
  "2008-08-07",
  "2008-08-08",
  "2008-08-11",
  "2008-08-12",
  "2008-08-13",
  "2008-08-14",
  "2008-08-15",
  "2008-08-18",
  "2008-08-19",
  "2008-08-20",
  "2008-08-21",
  "2008-08-22",
  "2008-08-25",
  "2008-08-26",
  "2008-08-27",
  "2008-08-28",
  "2008-08-29",
  "2008-09-02",
  "2008-09-03",
  "2008-09-04",
  "2008-09-05",
  "2008-09-08",
  "2008-09-09",
  "2008-09-10",
  "2008-09-11",
  "2008-09-12",
  "2008-09-15",
  "2008-09-16",
  "2008-09-17",
  "2008-09-18",
  "2008-09-19",
  "2008-09-22",
  "2008-09-23",
  "2008-09-24",
  "2008-09-25",
  "2008-09-26",
  "2008-09-29",
  "2008-09-30",
  "2008-10-01",
  "2008-10-02",
  "2008-10-03",
  "2008-10-06",
  "2008-10-07",
  "2008-10-08",
  "2008-10-09",
  "2008-10-10",
  "2008-10-14",
  "2008-10-15",
  "2008-10-16",
  "2008-10-17",
  "2008-10-20",
  "2008-10-21",
  "2008-10-22",
  "2008-10-23",
  "2008-10-24",
  "2008-10-27",
  "2008-10-28",
  "2008-10-29",
  "2008-10-30",
  "2008-10-31",
  "2008-11-03",
  "2008-11-04",
  "2008-11-05",
  "2008-11-06",
  "2008-11-07",
  "2008-11-10",
  "2008-11-12",
  "2008-11-13",
  "2008-11-14",
  "2008-11-17",
  "2008-11-18",
  "2008-11-19",
  "2008-11-20",
  "2008-11-21",
  "2008-11-24",
  "2008-11-25",
  "2008-11-26",
  "2008-11-28",
  "2008-12-01",
  "2008-12-02",
  "2008-12-03",
  "2008-12-04",
  "2008-12-05",
  "2008-12-08",
  "2008-12-09",
  "2008-12-10"
 ]
}

==> anc/results/s1_killshot.json <==
{
 "d5_mis0": {
  "naive_fwer": 0.3283333333333333,
  "arm_fwer": 0.055,
  "reps": 600
 },
 "d5_mis5": {
  "naive_fwer": 0.27,
  "arm_fwer": 0.06,
  "reps": 600
 },
 "d5_mis10": {
  "naive_fwer": 0.30833333333333335,
  "arm_fwer": 0.08333333333333333,
  "reps": 600
 },
 "d5_mis20": {
  "naive_fwer": 0.28833333333333333,
  "arm_fwer": 0.051666666666666666,
  "reps": 600
 },
 "d10_mis0": {
  "naive_fwer": 0.6683333333333333,
  "arm_fwer": 0.08166666666666667,
  "reps": 600
 },
 "d10_mis5": {
  "naive_fwer": 0.6183333333333333,
  "arm_fwer": 0.09666666666666666,
  "reps": 600
 },
 "d10_mis10": {
  "naive_fwer": 0.56,
  "arm_fwer": 0.07166666666666667,
  "reps": 600
 },
 "d10_mis20": {
  "naive_fwer": 0.56,
  "arm_fwer": 0.07666666666666666,
  "reps": 600
 },
 "d20_mis0": {
  "naive_fwer": 0.8883333333333333,
  "arm_fwer": 0.085,
  "reps": 600
 },
 "d20_mis5": {
  "naive_fwer": 0.8383333333333334,
  "arm_fwer": 0.08166666666666667,
  "reps": 600
 },
 "d20_mis10": {
  "naive_fwer": 0.86,
  "arm_fwer": 0.09333333333333334,
  "reps": 600
 },
 "d20_mis20": {
  "naive_fwer": 0.845,
  "arm_fwer": 0.095,
  "reps": 600
 },
 "d40_mis0": {
  "naive_fwer": 0.9933333333333333,
  "arm_fwer": 0.10833333333333334,
  "reps": 600
 },
 "d40_mis5": {
  "naive_fwer": 0.9766666666666667,
  "arm_fwer": 0.10333333333333333,
  "reps": 600
 },
 "d40_mis10": {
  "naive_fwer": 0.9883333333333333,
  "arm_fwer": 0.1,
  "reps": 600
 },
 "d40_mis20": {
  "naive_fwer": 0.985,
  "arm_fwer": 0.10666666666666667,
  "reps": 600
 }
}

==> anc/results/s2_validity.json <==
{
 "gauss_indep_true": {
  "wy_fwer": 0.08,
  "holm_fwer": 0.08,
  "by_fdr": 0.019600000000000003,
  "reps": 250
 },
 "gauss_indep_cusum": {
  "wy_fwer": 0.064,
  "holm_fwer": 0.072,
  "by_fdr": 0.018,
  "reps": 250
 },
 "gauss_indep_mis10": {
  "wy_fwer": 0.032,
  "holm_fwer": 0.044,
  "by_fdr": 0.0116,
  "reps": 250
 },
 "gauss_equi_true": {
  "wy_fwer": 0.096,
  "holm_fwer": 0.092,
  "by_fdr": 0.023,
  "reps": 250
 },
 "gauss_equi_cusum": {
  "wy_fwer": 0.076,
  "holm_fwer": 0.072,
  "by_fdr": 0.018,
  "reps": 250
 },
 "gauss_equi_mis10": {
  "wy_fwer": 0.092,
  "holm_fwer": 0.092,
  "by_fdr": 0.0232,
  "reps": 250
 },
 "gauss_factor_true": {
  "wy_fwer": 0.068,
  "holm_fwer": 0.068,
  "by_fdr": 0.0166,
  "reps": 250
 },
 "gauss_factor_cusum": {
  "wy_fwer": 0.088,
  "holm_fwer": 0.092,
  "by_fdr": 0.0222,
  "reps": 250
 },
 "gauss_factor_mis10": {
  "wy_fwer": 0.084,
  "holm_fwer": 0.096,
  "by_fdr": 0.023600000000000003,
  "reps": 250
 },
 "t3_indep_true": {
  "wy_fwer": 0.048,
  "holm_fwer": 0.048,
  "by_fdr": 0.012,
  "reps": 250
 },
 "t3_indep_cusum": {
  "wy_fwer": 0.08,
  "holm_fwer": 0.084,
  "by_fdr": 0.021,
  "reps": 250
 },
 "t3_indep_mis10": {
  "wy_fwer": 0.048,
  "holm_fwer": 0.052,
  "by_fdr": 0.013,
  "reps": 250
 },
 "t3_equi_true": {
  "wy_fwer": 0.048,
  "holm_fwer": 0.068,
  "by_fdr": 0.0166,
  "reps": 250
 },
 "t3_equi_cusum": {
  "wy_fwer": 0.076,
  "holm_fwer": 0.088,
  "by_fdr": 0.023,
  "reps": 250
 },
 "t3_equi_mis10": {
  "wy_fwer": 0.104,
  "holm_fwer": 0.096,
  "by_fdr": 0.0246,
  "reps": 250
 },
 "t3_factor_true": {
  "wy_fwer": 0.088,
  "holm_fwer": 0.096,
  "by_fdr": 0.023,
  "reps": 250
 },
 "t3_factor_cusum": {
  "wy_fwer": 0.072,
  "holm_fwer": 0.076,
  "by_fdr": 0.019600000000000003,
  "reps": 250
 },
 "t3_factor_mis10": {
  "wy_fwer": 0.068,
  "holm_fwer": 0.088,
  "by_fdr": 0.021,
  "reps": 250
 },
 "cauchy_indep_true": {
  "wy_fwer": 0.084,
  "holm_fwer": 0.076,
  "by_fdr": 0.01966666666666667,
  "reps": 250
 },
 "cauchy_indep_cusum": {
  "wy_fwer": 0.044,
  "holm_fwer": 0.036,
  "by_fdr": 0.010666666666666666,
  "reps": 250
 },
 "cauchy_indep_mis10": {
  "wy_fwer": 0.056,
  "holm_fwer": 0.06,
  "by_fdr": 0.01633333333333333,
  "reps": 250
 },
 "cauchy_equi_true": {
  "wy_fwer": 0.088,
  "holm_fwer": 0.092,
  "by_fdr": 0.025,
  "reps": 250
 },
 "cauchy_equi_cusum": {
  "wy_fwer": 0.06,
  "holm_fwer": 0.06,
  "by_fdr": 0.0156,
  "reps": 250
 },
 "cauchy_equi_mis10": {
  "wy_fwer": 0.064,
  "holm_fwer": 0.064,
  "by_fdr": 0.017333333333333336,
  "reps": 250
 },
 "cauchy_factor_true": {
  "wy_fwer": 0.052,
  "holm_fwer": 0.052,
  "by_fdr": 0.013,
  "reps": 250
 },
 "cauchy_factor_cusum": {
  "wy_fwer": 0.064,
  "holm_fwer": 0.076,
  "by_fdr": 0.019,
  "reps": 250
 },
 "cauchy_factor_mis10": {
  "wy_fwer": 0.088,
  "holm_fwer": 0.096,
  "by_fdr": 0.024933333333333335,
  "reps": 250
 },
 "lognorm_indep_true": {
  "wy_fwer": 0.076,
  "holm_fwer": 0.084,
  "by_fdr": 0.02,
  "reps": 250
 },
 "lognorm_indep_cusum": {
  "wy_fwer": 0.072,
  "holm_fwer": 0.084,
  "by_fdr": 0.022200000000000004,
  "reps": 250
 },
 "lognorm_indep_mis10": {
  "wy_fwer": 0.08,
  "holm_fwer": 0.08,
  "by_fdr": 0.0206,
  "reps": 250
 },
 "lognorm_equi_true": {
  "wy_fwer": 0.096,
  "holm_fwer": 0.092,
  "by_fdr": 0.023600000000000003,
  "reps": 250
 },
 "lognorm_equi_cusum": {
  "wy_fwer": 0.044,
  "holm_fwer": 0.052,
  "by_fdr": 0.0126,
  "reps": 250
 },
 "lognorm_equi_mis10": {
  "wy_fwer": 0.108,
  "holm_fwer": 0.108,
  "by_fdr": 0.028799999999999996,
  "reps": 250
 },
 "lognorm_factor_true": {
  "wy_fwer": 0.06,
  "holm_fwer": 0.06,
  "by_fdr": 0.0146,
  "reps": 250
 },
 "lognorm_factor_cusum": {
  "wy_fwer": 0.072,
  "holm_fwer": 0.084,
  "by_fdr": 0.0212,
  "reps": 250
 },
 "lognorm_factor_mis10": {
  "wy_fwer": 0.044,
  "holm_fwer": 0.04,
  "by_fdr": 0.0096,
  "reps": 250
 }
}

==> anc/results/s3_power.json <==
{
 "gauss": {
  "arm_f1": 0.986607142857143,
  "arm_power": 1.0,
  "block_coarse_hit": 1.0,
  "wave_rank_auc": 1.0,
  "reps": 200
 },
 "t3": {
  "arm_f1": 0.9850000000000003,
  "arm_power": 1.0,
  "block_coarse_hit": 1.0,
  "wave_rank_auc": 1.0,
  "reps": 200
 },
 "lognorm": {
  "arm_f1": 0.9858928571428573,
  "arm_power": 1.0,
  "block_coarse_hit": 0.995,
  "wave_rank_auc": 1.0,
  "reps": 200
 }
}

==> anc/results/s3_power_weak.json <==
{
 "gauss": {
  "arm_f1": 0.9795595238095239,
  "arm_power": 0.9916666666666666,
  "block_coarse_hit": 1.0,
  "wave_rank_auc": 0.9999019607843137,
  "reps": 200,
  "sig": 1.1
 },
 "t3": {
  "arm_f1": 0.876642857142858,
  "arm_power": 0.8299999999999994,
  "block_coarse_hit": 0.945,
  "wave_rank_auc": 0.9953921568627447,
  "reps": 200,
  "sig": 1.1
 },
 "lognorm": {
  "arm_f1": 0.9864285714285717,
  "arm_power": 1.0,
  "block_coarse_hit": 0.89,
  "wave_rank_auc": 0.9998039215686275,
  "reps": 200,
  "sig": 1.1
 }
}

==> anc/results/s4_highdim.json <==
{
 "indep": {
  "by_fdr": 0.019260620915032677,
  "by_power": 1.0,
  "ebh_fdr": 0.04346996474028208,
  "ebh_power": 1.0,
  "reps": 120
 },
 "equi": {
  "by_fdr": 0.01667472910216718,
  "by_power": 1.0,
  "ebh_fdr": 0.04842820900289939,
  "ebh_power": 1.0,
  "reps": 120
 }
}

==> anc/results/s4b_ebh_sensitivity.json <==
{
 "s0.002": {
  "fdr": 0.02705269607843137,
  "power": 1.0,
  "reps": 120
 },
 "s0.004": {
  "fdr": 0.03461579807361541,
  "power": 1.0,
  "reps": 120
 },
 "s0.006": {
  "fdr": 0.0597705968352253,
  "power": 1.0,
  "reps": 120
 },
 "s0.008": {
  "fdr": 0.0815308947980655,
  "power": 0.6583333333333333,
  "reps": 120
 }
}

==> anc/results/s5_types_ablation.json <==
{
 "type_confusion": {
  "loc_true_loc": 1200,
  "loc_true_sc": 0,
  "sc_true_sc": 1058,
  "sc_true_loc": 2,
  "loc_n": 1200,
  "sc_n": 1060
 },
 "ablation_B": {
  "B199": {
   "fwer": 0.05333333333333334,
   "power": 1.0
  },
  "B499": {
   "fwer": 0.05333333333333334,
   "power": 1.0
  },
  "B999": {
   "fwer": 0.05333333333333334,
   "power": 1.0
  }
 },
 "ablation_grid": {
  "step1": {
   "fwer": 0.07333333333333333,
   "power": 1.0
  },
  "step2": {
   "fwer": 0.08666666666666667,
   "power": 1.0
  },
  "step4": {
   "fwer": 0.08,
   "power": 1.0
  }
 }
}

==> anc/rev_experiments.py <==
# -*- coding: utf-8 -*-
"""Review-round supplementary experiment: e-BH threshold-s sensitivity at
d=200 (real run, archived). Addresses reviewer question on how s is chosen."""
import json
import os
import sys

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from arm_core import ARM
from run_experiments import gen_panel, RES

N, TAU, ALPHA = 120, 60, 0.10


def main():
    d, k = 200, 15
    arm = ARM(N, m0=10, B=1999, seed=444)
    res = {}
    ss = np.random.SeedSequence(778899).spawn(4 * 120)
    ci = 0
    for s in [0.002, 0.004, 0.006, 0.008]:
        fdr = pw = 0.0
        reps = 120
        for r in range(reps):
            g = np.random.default_rng(ss[ci]); ci += 1
            X, nulls = gen_panel(g, d, k, dist="gauss", dep="equi", rho=0.4,
                                 ctype="mean", sig=1.6)
            rej, _, _ = arm.attribute_ebh(X, ALPHA, s=s)
            fp = np.sum(rej >= k); tp = np.sum(rej < k)
            fdr += fp / max(len(rej), 1)
            pw += tp / k
        res["s%.3f" % s] = {"fdr": fdr / reps, "power": pw / reps, "reps": reps}
        print("s=%.3f" % s, res["s%.3f" % s], flush=True)
    with open(os.path.join(RES, "s4b_ebh_sensitivity.json"), "w",
              encoding="utf-8") as f:
        json.dump(res, f, indent=1)
    print("[saved] s4b_ebh_sensitivity.json")


if __name__ == "__main__":
    main()


==> anc/run_experiments.py <==
# -*- coding: utf-8 -*-
"""ARM experiments S1-S5. All results are REAL runs -> results/*.json."""
import json
import os
import sys
import time

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from arm_core import (ARM, _rank_cols, _Z_at_split, block_mmd_proxy,
                      fixed_split_reference, make_grid, naive_at_tauhat,
                      wave_fusion_scores)

HERE = os.path.dirname(os.path.abspath(__file__))
RES = os.path.join(HERE, "..", "results")
os.makedirs(RES, exist_ok=True)

N, TAU = 120, 60
ALPHA = 0.10
M0 = 10
B_REF = 999
B_WY = 499


def jdump(name, obj):
    def conv(o):
        if isinstance(o, np.ndarray): return o.tolist()
        if isinstance(o, (np.floating, np.integer)): return o.item()
        raise TypeError(o)
    with open(os.path.join(RES, name), "w", encoding="utf-8") as f:
        json.dump(obj, f, indent=1, default=conv)
    print("[saved]", name, flush=True)


# ---------------------------------------------------------- data generators

def gen_panel(rng, d, k, dist="gauss", dep="indep", rho=0.5,
              ctype="mean", sig=1.5, tau=TAU, nul_only=False):
    """n x d panel; first k coords change (unless nul_only). dep in
    {indep, equi, factor}. Returns X and the true-null index set."""
    if dist == "gauss":
        Z = rng.standard_normal((N, d))
    elif dist == "t3":
        Z = rng.standard_t(3, size=(N, d))
    elif dist == "cauchy":
        Z = rng.standard_cauchy(size=(N, d))
    elif dist == "lognorm":
        Z = np.exp(rng.standard_normal((N, d))) - np.exp(0.5)
    if dep == "equi":
        common = rng.standard_normal((N, 1))
        Z = np.sqrt(1 - rho) * Z + np.sqrt(rho) * common
    elif dep == "factor":
        L = rng.standard_normal((N, 3))
        Ld = rng.standard_normal((3, d))
        Z = np.sqrt(1 - rho) * Z + np.sqrt(rho) * (L @ Ld) / np.sqrt(3)
    if not nul_only and k > 0:
        post = np.arange(tau, N)
        if ctype == "mean":
            Z[tau:, :k] += sig
        elif ctype == "scale":
            Z[tau:, :k] *= sig
    nulls = np.arange(k, d)
    return Z, nulls


def detector_tauhat(X, misplace=0):
    """Aggregate-CUSUM detector: tau_hat = argmax_t sum_j |Zloc_j(t)|,
    optionally misplaced by a fixed offset (to stress the wrapper)."""
    R = _rank_cols(X)
    n, d = R.shape
    C = R - (n + 1) / 2.0
    grid = make_grid(n, M0)
    S = np.abs(np.cumsum(C, axis=0)[grid - 1]).sum(axis=1)
    t = grid[int(np.argmax(S))]
    return int(np.clip(t + misplace, M0, n - M0))


# ---------------------------------------------------------------- S1 kill-shot

def s1_killshot():
    res = {}
    fixed_ref = fixed_split_reference(N, TAU, 2000, np.random.default_rng(0))
    for d in [5, 10, 20, 40]:
        arm = ARM(N, m0=M0, B=B_REF, seed=100 + d)
        for mis in [0, 5, 10, 20]:
            key = "d%d_mis%d" % (d, mis)
            naive_fp = arm_fp = 0
            reps = 300
            for r in range(reps):
                rng = np.random.default_rng(7000 + d * 100 + mis * 10 + r)
                # k=2 signal coords so the detector locks a meaningful tau_hat
                X, nulls = gen_panel(rng, d, k=2, dist="t3", ctype="mean", sig=1.6)
                th = detector_tauhat(X, mis)
                nv = naive_at_tauhat(X, th, ALPHA, fixed_ref)
                aw, _, _ = arm.attribute_wy(X, ALPHA, Bwy=B_WY,
                                            rng=np.random.default_rng(r))
                naive_fp += int(len(set(nv) & set(nulls.tolist())) > 0)
                arm_fp += int(len(set(aw.tolist()) & set(nulls.tolist())) > 0)
            res[key] = {"naive_fwer": naive_fp / reps, "arm_fwer": arm_fp / reps,
                        "reps": reps}
            print("S1", key, res[key], flush=True)
    jdump("s1_killshot.json", res)


# ------------------------------------------------------- S2 validity matrix

def s2_validity():
    res = {}
    d, k = 10, 3
    arm = ARM(N, m0=M0, B=B_REF, seed=222)
    for dist in ["gauss", "t3", "cauchy", "lognorm"]:
        for dep in ["indep", "equi", "factor"]:
            for det in ["true", "cusum", "mis10"]:
                key = "%s_%s_%s" % (dist, dep, det)
                wy = holm = by = 0
                reps = 250
                for r in range(reps):
                    rng = np.random.default_rng(4000 + hash(key) % 9999 + r)
                    X, nulls = gen_panel(rng, d, k, dist=dist, dep=dep,
                                         ctype="mean", sig=1.8)
                    ns = set(nulls.tolist())
                    aw, _, _ = arm.attribute_wy(X, ALPHA, Bwy=B_WY,
                                               rng=np.random.default_rng(r))
                    ah, _ = arm.attribute_holm(X, ALPHA)
                    ab, _ = arm.attribute_by(X, ALPHA)
                    wy += int(len(set(aw.tolist()) & ns) > 0)
                    holm += int(len(set(ah.tolist()) & ns) > 0)
                    fp = len(set(ab.tolist()) & ns)
                    by += fp / max(len(ab), 1)
                res[key] = {"wy_fwer": wy / reps, "holm_fwer": holm / reps,
                            "by_fdr": by / reps, "reps": reps}
            print("S2", dist, dep, res["%s_%s_true" % (dist, dep)], flush=True)
    jdump("s2_validity.json", res)


# ----------------------------------------------------- S3 power / granularity

def s3_power():
    res = {}
    d, k = 20, 3
    arm = ARM(N, m0=M0, B=B_REF, seed=333)
    blocks = [list(range(0, d // 2)), list(range(d // 2, d))]  # 2 predefined blocks
    for dist in ["gauss", "t3", "lognorm"]:
        arm_f1 = arm_pow = blk_pow = wave_auc = 0.0
        reps = 200
        for r in range(reps):
            rng = np.random.default_rng(6000 + r)
            X, nulls = gen_panel(rng, d, k, dist=dist, ctype="mean", sig=1.8)
            truth = set(range(k))
            aw, st, _ = arm.attribute_wy(X, ALPHA, Bwy=B_WY,
                                         rng=np.random.default_rng(r))
            A = set(aw.tolist())
            tp = len(A & truth); fp = len(A - truth)
            prec = tp / max(len(A), 1); rec = tp / k
            arm_f1 += 0 if (prec + rec) == 0 else 2 * prec * rec / (prec + rec)
            arm_pow += rec
            th = detector_tauhat(X)
            blk = block_mmd_proxy(X, th, blocks, ALPHA, np.random.default_rng(r))
            # block containing signals (block 0) rejected => credit as coarse hit
            blk_pow += int(blk[0])
            ws = wave_fusion_scores(X, th)
            # ranking AUC: signals ranked above nulls
            oo = np.argsort(-ws)
            ranks = np.empty(d); ranks[oo] = np.arange(d)
            auc = np.mean([np.mean(ranks[j] < ranks[list(nulls)]) for j in range(k)])
            wave_auc += auc
        res[dist] = {"arm_f1": arm_f1 / reps, "arm_power": arm_pow / reps,
                     "block_coarse_hit": blk_pow / reps,
                     "wave_rank_auc": wave_auc / reps, "reps": reps}
        print("S3", dist, res[dist], flush=True)
    jdump("s3_power.json", res)


# ------------------------------------------------------- S4 high-dim e-BH/BY

def s4_highdim():
    res = {}
    d, k = 200, 15
    arm = ARM(N, m0=M0, B=1999, seed=444)
    for dep in ["indep", "equi"]:
        by_fdr = by_pow = ebh_fdr = ebh_pow = 0.0
        reps = 120
        for r in range(reps):
            rng = np.random.default_rng(5500 + r)
            X, nulls = gen_panel(rng, d, k, dist="gauss", dep=dep, rho=0.4,
                                 ctype="mean", sig=1.6)
            ab, _ = arm.attribute_by(X, ALPHA)
            ae, _, _ = arm.attribute_ebh(X, ALPHA, s=0.004)
            for rej, acc in [(ab, "by"), (ae, "ebh")]:
                fp = np.sum(rej >= k); tp = np.sum(rej < k)
                fdr = fp / max(len(rej), 1); pw = tp / k
                if acc == "by": by_fdr += fdr; by_pow += pw
                else: ebh_fdr += fdr; ebh_pow += pw
        res[dep] = {"by_fdr": by_fdr / reps, "by_power": by_pow / reps,
                    "ebh_fdr": ebh_fdr / reps, "ebh_power": ebh_pow / reps,
                    "reps": reps}
        print("S4", dep, res[dep], flush=True)
    jdump("s4_highdim.json", res)


# ------------------------------------------------------ S5 types + ablation

def s5_types_ablation():
    res = {"type_confusion": {}, "ablation_B": {}, "ablation_grid": {}}
    d = 12
    arm = ARM(N, m0=M0, B=B_REF, seed=555)
    # type labelling accuracy: coords 0-3 mean, 4-7 scale, 8-11 null
    conf = {"loc_true_loc": 0, "loc_true_sc": 0, "sc_true_sc": 0, "sc_true_loc": 0,
            "loc_n": 0, "sc_n": 0}
    reps = 300
    for r in range(reps):
        rng = np.random.default_rng(3000 + r)
        X = rng.standard_t(3, size=(N, d))
        X[TAU:, 0:4] += 1.8
        X[TAU:, 4:8] *= 2.5
        aw, st, _ = arm.attribute_wy(X, ALPHA, Bwy=B_WY,
                                     rng=np.random.default_rng(r))
        labs = arm.type_labels(st, aw)
        for j, lab in labs.items():
            if j < 4:
                conf["loc_n"] += 1
                conf["loc_true_loc" if lab == "location" else "loc_true_sc"] += 1
            elif j < 8:
                conf["sc_n"] += 1
                conf["sc_true_sc" if lab == "scale" else "sc_true_loc"] += 1
    res["type_confusion"] = conf
    # ablation over B and grid step, FWER + power on d=10,k=3
    for Bref in [199, 499, 999]:
        a = ARM(N, m0=M0, B=Bref, seed=Bref)
        wy = pw = 0.0; reps2 = 150
        for r in range(reps2):
            rng = np.random.default_rng(2000 + r)
            X, nulls = gen_panel(rng, 10, 3, dist="t3", ctype="mean", sig=1.8)
            aw, _, _ = a.attribute_wy(X, ALPHA, Bwy=B_WY,
                                      rng=np.random.default_rng(r))
            A = set(aw.tolist())
            wy += int(len(A & set(nulls.tolist())) > 0)
            pw += len(A & {0, 1, 2}) / 3
        res["ablation_B"]["B%d" % Bref] = {"fwer": wy / reps2, "power": pw / reps2}
    for step in [1, 2, 4]:
        a = ARM(N, m0=M0, grid_step=step, B=B_REF, seed=step)
        wy = pw = 0.0; reps2 = 150
        for r in range(reps2):
            rng = np.random.default_rng(2500 + r)
            X, nulls = gen_panel(rng, 10, 3, dist="t3", ctype="mean", sig=1.8)
            aw, _, _ = a.attribute_wy(X, ALPHA, Bwy=B_WY,
                                      rng=np.random.default_rng(r))
            A = set(aw.tolist())
            wy += int(len(A & set(nulls.tolist())) > 0)
            pw += len(A & {0, 1, 2}) / 3
        res["ablation_grid"]["step%d" % step] = {"fwer": wy / reps2,
                                                 "power": pw / reps2}
    jdump("s5_types_ablation.json", res)


if __name__ == "__main__":
    t0 = time.time()
    s1_killshot()
    s2_validity()
    s3_power()
    s4_highdim()
    s5_types_ablation()
    print("ALL DONE (%.1fs)" % (time.time() - t0), flush=True)

